Structure theorem for quantum limit cycle attractors: A geometric path-integral approach

We show a Structure Theorem for an arbitrary separable quantum system (\(\dim\mathcal{H}\leq\aleph_0\)) that is coupled, through a symmetric bidirectional phase interface, to a self-sustaining phase-oscillator environment. Under the assumptions of \(U(1)\) covariance, instantaneous Lindblad bounded positivity, and the existence of an entrainable periodic attractor, the reduced generator is forced into a universal operator structure consisting of a state-dependent coherent recoil together with single-quantum feedback. Positivity further imposes a sharp dimensional dichotomy: purely dissipative gain saturation is forbidden in finite dimensions by trace-norm contraction, so coherent feedback is mandatory for qubits and qudits, whereas unbounded ladder algebras permit purely dissipative saturation. Expanding the general feedback functionals to leading order in the coupling recovers a canonical polynomial master equation that remains completely positive and trace-preserving in every dimension and combines additively with ordinary linear Lindblad channels. An accompanying Inverse Coupling Theorem shows that an autonomous periodic orbit can be sustained only when the interaction manifold has non-trivial fundamental group \(\pi_1(\mathcal{M})=\mathbb{Z}\), thereby isolating the sinusoidal \(U(1)\)-covariant phase coupling as the generic mechanism. The resulting implementation is realized explicitly for a single qubit, a bipartite two-qubit system, and a bosonic Fock space.

==> figs/generate_figures.py <==
import numpy as np
from scipy.integrate import solve_ivp
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 10,
    "axes.labelsize": 11,
    "legend.fontsize": 8.5,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "text.usetex": False,  # Set True if LaTeX is installed locally
})

# ==========================================
# Pauli & Bipartite Operators
# ==========================================
I2 = np.eye(2, dtype=complex)
sp = np.array([[0, 1], [0, 0]], dtype=complex)
sm = np.array([[0, 0], [1, 0]], dtype=complex)
sz = np.array([[1, 0], [0, -1]], dtype=complex)
sy = np.array([[0, -1j], [1j, 0]], dtype=complex)

sp1, sm1, sz1 = np.kron(sp, I2), np.kron(sm, I2), np.kron(sz, I2)
sp2, sm2, sz2 = np.kron(I2, sp), np.kron(I2, sm), np.kron(I2, sz)
SY2 = np.kron(sy, sy)

def dissipator(L, rho):
    return L @ rho @ L.conj().T - 0.5 * (L.conj().T @ L @ rho + rho @ L.conj().T @ L)

def concurrence_2q(rho):
    """Wootters concurrence for a 4x4 density matrix."""
    rho_tilde = SY2 @ rho.conj() @ SY2
    evals = np.linalg.eigvals(rho @ rho_tilde)
    r = np.sort(np.sqrt(np.maximum(0.0, np.real(evals))))[::-1]
    return max(0.0, r[0] - r[1] - r[2] - r[3])

# ==========================================
# Single-Qubit Master Equation
# ==========================================
def rhs_1q(t, y, delta_w, alpha, beta, phi0, gamma2, drive):
    rho = y.reshape(2, 2)
    w = np.trace(rho @ sm)
    g = alpha - 1j * beta
    H = 0.5 * delta_w * sz + (g * w * sp + np.conj(g * w) * sm) + drive * (sm + sp)
    drho = -1j * (H @ rho - rho @ H) + phi0 * dissipator(sp, rho) + gamma2 * dissipator(sm, rho)
    return drho.ravel()

# ==========================================
# FIGURE 1: Single-Qubit Limit Cycle & Arnold Tongue (2 Panels)
# ==========================================
def make_figure_1():
    phi0, gamma2, alpha, beta = 1.0, 0.2, 0.5, 2.0
    Gamma_tot = phi0 + gamma2
    Delta_Gamma = phi0 - gamma2
    z_star = Gamma_tot / (2 * beta)
    R_star = np.sqrt((Delta_Gamma - Gamma_tot**2 / (2 * beta)) / (4 * beta))

    fig = plt.figure(figsize=(10.5, 4.3))

    # --- Panel (a): 3D Bloch Ball Trajectory ---
    ax1 = fig.add_subplot(1, 2, 1, projection='3d')
    u, v = np.linspace(0, 2 * np.pi, 32), np.linspace(0, np.pi, 16)
    ax1.plot_wireframe(
        np.outer(np.cos(u), np.sin(v)),
        np.outer(np.sin(u), np.sin(v)),
        np.outer(np.ones_like(u), np.cos(v)),
        color='gray', alpha=0.12, lw=0.6
    )

    rho0_a = np.array([[0.85, 0.04], [0.04, 0.15]], dtype=complex)
    sol_lc = solve_ivp(rhs_1q, [0, 25], rho0_a.ravel(),
                       args=(2.0, alpha, beta, phi0, gamma2, 0.0),
                       t_eval=np.linspace(0, 25, 1200), rtol=1e-8, atol=1e-10)
    rhos = sol_lc.y.T.reshape(-1, 2, 2)
    ax1.plot(2 * np.real(rhos[:, 0, 1]), -2 * np.imag(rhos[:, 0, 1]),
             np.real(rhos[:, 0, 0] - rhos[:, 1, 1]),
             color='#1f77b4', lw=1.4, label=r'$\Delta(\rho)\neq 0$ (Limit cycle)')

    th = np.linspace(0, 2 * np.pi, 200)
    ax1.plot(2 * R_star * np.cos(th), 2 * R_star * np.sin(th), z_star * np.ones_like(th),
             color='#d62728', lw=2.2, label=r'Attractor $(R_*, z_*)$')

    rho0_b = np.array([[0.5, 0.45], [0.45, 0.5]], dtype=complex)
    sol_lin = solve_ivp(rhs_1q, [0, 12], rho0_b.ravel(),
                        args=(2.0, 0.0, 0.0, phi0, gamma2, 0.0),
                        t_eval=np.linspace(0, 12, 400), rtol=1e-8, atol=1e-10)
    rhos_l = sol_lin.y.T.reshape(-1, 2, 2)
    ax1.plot(2 * np.real(rhos_l[:, 0, 1]), -2 * np.imag(rhos_l[:, 0, 1]),
             np.real(rhos_l[:, 0, 0] - rhos_l[:, 1, 1]),
             color='black', ls='--', lw=1.3, label=r'Linear GKSL ($\Delta=0$)')

    ax1.set_xlabel(r'$\langle\sigma_x\rangle$', labelpad=-6)
    ax1.set_ylabel(r'$\langle\sigma_y\rangle$', labelpad=-6)
    ax1.set_zlabel(r'$\langle\sigma_z\rangle$', labelpad=-6)
    ax1.set_title('(a) Single-Qubit Bloch-Ball Limit Cycle')
    ax1.legend(loc='upper left', frameon=True)
    ax1.view_init(elev=22, azim=35)

    # --- Panel (b): Arnold Tongue ---
    ax2 = fig.add_subplot(1, 2, 2)
    dw_vals = np.linspace(-0.35, 0.35, 55)
    dr_vals = np.linspace(0.0, 0.22, 40)
    freq_err = np.zeros((len(dr_vals), len(dw_vals)))

    rho_init = np.array([[0.65, 0.2], [0.2, 0.35]], dtype=complex)
    for i, dr in enumerate(dr_vals):
        for j, dw_eff in enumerate(dw_vals):
            sol = solve_ivp(rhs_1q, [0, 60], rho_init.ravel(),
                            args=(dw_eff + alpha * z_star, alpha, beta, phi0, gamma2, dr),
                            t_eval=np.linspace(35, 60, 200), rtol=1e-6, atol=1e-8)
            w_t = sol.y[1, :]
            phases = np.unwrap(-np.angle(w_t))
            freq_err[i, j] = abs((phases[-1] - phases[0]) / (sol.t[-1] - sol.t[0]))

    im = ax2.pcolormesh(dw_vals, dr_vals, freq_err, shading='auto', cmap='magma_r', vmin=0, vmax=0.25)
    cbar = fig.colorbar(im, ax=ax2, pad=0.02)
    cbar.set_label(r'Observed detuning $\vert{}\overline{\dot{\psi}}\vert{}$')

    ax2.plot(dr_vals * (z_star / R_star), dr_vals, 'c--', lw=1.8, label=r'Analytic $\vert{}\Delta\omega\vert{} = \lambda R_E z_*/R_*$')
    ax2.plot(-dr_vals * (z_star / R_star), dr_vals, 'c--', lw=1.8)
    ax2.set_xlim(dw_vals[0], dw_vals[-1])
    ax2.set_ylim(dr_vals[0], dr_vals[-1])
    ax2.set_xlabel(r'Detuning $\Delta\omega = \omega_* - \Omega_0$')
    ax2.set_ylabel(r'Entrainment coupling $\lambda R_E$')
    ax2.set_title('(b) Single-Qubit Arnold Tongue')
    ax2.legend(loc='lower right', frameon=True)

    plt.tight_layout()
    plt.savefig('fig1_single_qubit.pdf', bbox_inches='tight', dpi=300)
    plt.close()

# ==========================================
# Bipartite Two-Qubit Master Equation
# ==========================================
def rhs_2q(t, y, dw, alpha, beta, phi0, gamma2, Jzz):
    rho = y.reshape(4, 4)
    w_tot = np.trace(rho @ (sm1 + sm2))
    g = alpha - 1j * beta
    # Rotating frame of average frequency (w1 + w2)/2 = 0
    H_bi = 0.25 * dw * (sz1 - sz2) + Jzz * (sz1 @ sz2)
    Delta = g * w_tot * (sp1 + sp2) + np.conj(g * w_tot) * (sm1 + sm2)
    H = H_bi + Delta
    drho = -1j * (H @ rho - rho @ H)
    drho += phi0 * (dissipator(sp1, rho) + dissipator(sp2, rho))
    drho += gamma2 * (dissipator(sm1, rho) + dissipator(sm2, rho))
    return drho.ravel()

def rhs_2q_bloch(t, y, dw, alpha, beta, phi0, gamma2):
    """Fast exact Bloch integration for Jzz = 0 (used for 2D heatmap)."""
    w1 = y[0] + 1j * y[1]
    w2 = y[2] + 1j * y[3]
    z1, z2 = y[4], y[5]
    gtot = phi0 + gamma2
    dg = phi0 - gamma2
    c = 1j * alpha + beta
    g = alpha - 1j * beta
    dw1 = (-0.5j * dw - 0.5 * gtot) * w1 + c * z1 * (w1 + w2)
    dw2 = (0.5j * dw - 0.5 * gtot) * w2 + c * z2 * (w1 + w2)
    dz1 = dg - gtot * z1 - 4 * beta * abs(w1)**2 + 4 * np.imag(g * np.conj(w1) * w2)
    dz2 = dg - gtot * z2 - 4 * beta * abs(w2)**2 + 4 * np.imag(g * np.conj(w2) * w1)
    return [dw1.real, dw1.imag, dw2.real, dw2.imag, dz1, dz2]

# ==========================================
# FIGURE 2: Mutual Synchronization & Periodic Concurrence Revivals
# ==========================================
def make_figure_2():
    fig, axes = plt.subplots(1, 3, figsize=(13.8, 4.1))

    # --- Panel (a): 2D Bipartite Mutual Synchronization Tongue in (dw, Phi0) ---
    ax1 = axes[0]
    gamma2_m, alpha_m, beta_m = 0.2, 0.3, 1.0
    dw_grid = np.linspace(-1.1, 1.1, 61)
    phi0_grid = np.linspace(0.05, 1.8, 45)
    beat_map = np.full((len(phi0_grid), len(dw_grid)), np.nan)

    y0_b = [0.22, 0.05, 0.18, -0.12, 0.4, 0.35]
    for i, p0 in enumerate(phi0_grid):
        for j, dw in enumerate(dw_grid):
            sol = solve_ivp(rhs_2q_bloch, [0, 55], y0_b,
                            args=(dw, alpha_m, beta_m, p0, gamma2_m),
                            t_eval=np.linspace(30, 55, 180), rtol=1e-6, atol=1e-8)
            w1_t = sol.y[0] + 1j * sol.y[1]
            w2_t = sol.y[2] + 1j * sol.y[3]
            if np.mean(np.abs(w1_t)) < 1e-3:
                beat_map[i, j] = np.nan  # No limit cycle (below Hopf threshold)
            else:
                dphi = np.unwrap(np.angle(w2_t * np.conj(w1_t)))
                beat_map[i, j] = abs((dphi[-1] - dphi[0]) / (sol.t[-1] - sol.t[0]))

    cmap = plt.cm.magma_r.copy()
    cmap.set_bad(color='#e6e6e6')  # Gray shading for sub-threshold fixed-point region
    im = ax1.pcolormesh(dw_grid, phi0_grid, beat_map, shading='auto', cmap=cmap, vmin=0, vmax=0.8)
    cbar = fig.colorbar(im, ax=ax1, pad=0.02)
    cbar.set_label(r'Beat frequency $\vert{}\overline{\dot{\phi}_1 - \dot{\phi}_2}\vert{}$')

    # Analytical Hopf threshold & Kuramoto boundary
    # 4*beta*(Phi0 - Gamma2) = (Phi0 + Gamma2)^2
    p0_roots = np.roots([1.0, 2 * gamma2_m - 4 * beta_m, gamma2_m**2 + 4 * beta_m * gamma2_m])
    p0_hopf = np.min(np.real(p0_roots))
    p0_line = phi0_grid[phi0_grid >= p0_hopf]
    ax1.axhline(p0_hopf, color='#1f77b4', ls=':', lw=1.8, label=r'Hopf onset ($\Phi_0 > \Gamma_2$)')
    ax1.plot(0.5 * (p0_line + gamma2_m), p0_line, 'c--', lw=1.8, label=r'Kuramoto $\vert{}\delta\omega\vert{}=\frac{\Phi_0+\Gamma_2}{2}$')
    ax1.plot(-0.5 * (p0_line + gamma2_m), p0_line, 'c--', lw=1.8)
    ax1.text(0.0, 0.12, 'No limit cycle\n(Fixed point)', ha='center', va='center', fontsize=8, color='#333333')
    ax1.set_xlim(dw_grid[0], dw_grid[-1])
    ax1.set_ylim(phi0_grid[0], phi0_grid[-1])
    ax1.set_xlabel(r'Bare detuning $\delta\omega = \omega_1 - \omega_2$')
    ax1.set_ylabel(r'Topological pump $\Phi_0$')
    ax1.set_title('(a) Mutual Synchronization Phase Diagram')
    ax1.legend(loc='upper right', frameon=True, fontsize=7.8)

    # --- Panel (b): Locked Entanglement vs. Periodic Concurrence Revivals ---
    ax2 = axes[1]
    # High-purity limit-cycle regime with U(1)-covariant Ising coupling Jzz
    phi0_e, gamma2_e, alpha_e, beta_e, Jzz = 0.40, 0.01, 0.0, 0.16, 0.35
    psi1 = np.array([np.sqrt(0.82), np.sqrt(0.18)], dtype=complex)
    psi2 = np.array([np.sqrt(0.80), np.sqrt(0.20) * np.exp(1j * 0.6)], dtype=complex)
    rho0 = np.kron(np.outer(psi1, psi1.conj()), np.outer(psi2, psi2.conj()))

    t_eval = np.linspace(0, 65, 900)

    # Case 1: Synchronized (inside Kuramoto tongue)
    sol_sync = solve_ivp(rhs_2q, [0, 65], rho0.ravel(),
                         args=(0.08, alpha_e, beta_e, phi0_e, gamma2_e, Jzz),
                         t_eval=t_eval, rtol=1e-7, atol=1e-9)
    rhos_sync = sol_sync.y.T.reshape(-1, 4, 4)
    c_sync = [concurrence_2q(r) for r in rhos_sync]

    # Case 2: Phase-slipping (outside Kuramoto tongue -> periodic concurrence revivals)
    sol_slip = solve_ivp(rhs_2q, [0, 65], rho0.ravel(),
                         args=(0.48, alpha_e, beta_e, phi0_e, gamma2_e, Jzz),
                         t_eval=t_eval, rtol=1e-7, atol=1e-9)
    rhos_slip = sol_slip.y.T.reshape(-1, 4, 4)
    c_slip = [concurrence_2q(r) for r in rhos_slip]
    w_coll = [abs(np.trace(r @ (sm1 + sm2))) for r in rhos_slip]

    ax2.plot(t_eval, c_sync, lw=2.0, color='#1f77b4', label=r'Locked ($\delta\omega=0.08$): steady $C_*$')
    ax2.plot(t_eval, c_slip, lw=1.9, color='#d62728', label=r'Slipping ($\delta\omega=0.48$): revivals')
    ax2.plot(t_eval, 0.5 * np.array(w_coll), lw=1.1, ls='--', color='gray', alpha=0.8,
             label=r'$\frac{1}{2}\vert{}\langle\sigma_-^{(1)}+\sigma_-^{(2)}\rangle\vert{}$ (slipping)')
    ax2.set_xlabel(r'Time $t$')
    ax2.set_ylabel(r'Wootters concurrence $C(\rho(t))$')
    ax2.set_title('(b) Locked Entanglement vs. Revivals')
    ax2.legend(loc='upper right', frameon=True, fontsize=7.8)
    ax2.grid(alpha=0.25)

    print(f"[Panel 2b] Locked steady C_* = {c_sync[-1]:.4f}")
    print(f"[Panel 2b] Slipping revival range (t>30): C_min = {min(c_slip[420:]):.4f}, C_max = {max(c_slip[420:]):.4f}")

    # --- Panel (c): Frequency Pulling & Concurrence Revival Band vs. Detuning ---
    ax3 = axes[2]
    dw_scan = np.linspace(0.0, 0.70, 26)
    beat_scan, c_min_scan, c_max_scan = [], [], []
    t_tail = np.linspace(40, 80, 300)

    for dw in dw_scan:
        sol = solve_ivp(rhs_2q, [0, 80], rho0.ravel(),
                        args=(dw, alpha_e, beta_e, phi0_e, gamma2_e, Jzz),
                        t_eval=t_tail, rtol=1e-6, atol=1e-8)
        rhos_t = sol.y.T.reshape(-1, 4, 4)
        w1_t = np.einsum('nij,ji->n', rhos_t, sm1)
        w2_t = np.einsum('nij,ji->n', rhos_t, sm2)
        dphi = np.unwrap(np.angle(w2_t * np.conj(w1_t)))
        beat_scan.append(abs((dphi[-1] - dphi[0]) / (t_tail[-1] - t_tail[0])))
        c_tail = [concurrence_2q(r) for r in rhos_t]
        c_min_scan.append(min(c_tail))
        c_max_scan.append(max(c_tail))

    ax3_r = ax3.twinx()
    l1 = ax3.plot(dw_scan, beat_scan, 'o-', ms=3.5, lw=1.8, color='black', label=r'Beat freq. $\vert{}\overline{\dot{\phi}_1 - \dot{\phi}_2}\vert{}$')
    ax3_r.fill_between(dw_scan, c_min_scan, c_max_scan, color='#d62728', alpha=0.22)
    l2 = ax3_r.plot(dw_scan, c_max_scan, 's-', ms=3.2, lw=1.6, color='#d62728', label=r'Concurrence band $[C_{\min}, C_{\max}]$')
    ax3_r.plot(dw_scan, c_min_scan, '--', lw=1.2, color='#d62728')

    ax3.set_xlabel(r'Bare detuning $\delta\omega = \omega_1 - \omega_2$')
    ax3.set_ylabel(r'Observed beat frequency $\vert{}\overline{\dot{\phi}_1 - \dot{\phi}_2}\vert{}$', color='black')
    ax3_r.set_ylabel(r'Asymptotic concurrence $C(\rho)$', color='#d62728')
    ax3_r.tick_params(axis='y', colors='#d62728')
    ax3.set_title('(c) Locking Plateau & Revival Band')
    ax3.grid(alpha=0.25)

    lines = l1 + l2
    labels = [l.get_label() for l in lines]
    ax3.legend(lines, labels, loc='upper left', frameon=True, fontsize=7.8)

    plt.tight_layout()
    plt.savefig('fig2_bipartite_sync.pdf', bbox_inches='tight', dpi=300)
    plt.close()

if __name__ == "__main__":
    make_figure_1()
    make_figure_2()
    print("Generated fig1_single_qubit.pdf and fig2_bipartite_sync.pdf successfully.")

